A GPU-accelerated simulation of rapid intensification of a tropical cyclone with observed heating

This paper presents a limited-area atmospheric simulation of a tropical cyclone accelerated using GPUs. The OpenACC directive-based programming model is used to port the atmospheric model to the GPU. The GPU implementation of the main functions and kernels is discussed. The GPU-accelerated code produces high-fidelity simulations of a realistic tropical cyclone forced by observational latent heating. Performance tests show that the GPU-accelerated code yields energy-efficient simulations and scales well in both the strong and weak limit.

==> figures/RI_velocity/plot_RI_velocity.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager

#-----------------------------------------------------#
# Input
#-----------------------------------------------------#

outfile = 'Figure_RI_velocity.png'

inpfile = []
inpfile.append('velocity_max_a100_nel40_001.out')
inpfile.append('velocity_max_a100_nel80_007.out')
inpfile.append('velocity_max_a100_nel160_001.out')
inpfile.append('velocity_max_a100_nel320_003.out')

num_set = len(inpfile)

time = []
v_max = []
v_RI = []
for i in range(num_set):
    df = pd.read_fwf( inpfile[i], header=0, colspecs=[(0,8), (10,19), (21,36), (37,52)] )
    time.append( df.iloc[:,1] / 3600.0 ) # hours
    v_max.append( df.iloc[:,2] ) # Maximum horizontal velocity
    v_RI.append( df.iloc[:,3] ) # RI velocity

# dx = [4000,2000,1000,500]

#-----------------------------------------------------#
# Plot
#-----------------------------------------------------#

w = 1.6
fs = 22

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,6)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_label_axis = {'family': 'serif','size': 1.2*fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

slice_step = 100

ax.plot(time[0][::slice_step], v_max[0][::slice_step], linestyle=(0, (1, 1)), color='b', linewidth=w, label = r'$u_{\mathrm{max}} $ (4 km)')
ax.plot(time[1][::slice_step], v_max[1][::slice_step], linestyle=(0, (3, 1, 1, 1)), color='darkgreen', linewidth=w, label = r'$u_{\mathrm{max}} $ (2 km)')
ax.plot(time[2][::slice_step], v_max[2][::slice_step], linestyle='dashdot', color='darkorange', linewidth=w, label = r'$u_{\mathrm{max}} $ (1 km)')
ax.plot(time[3][::slice_step], v_max[3][::slice_step], linestyle=(0, (5, 1)), color='crimson', linewidth=w, label = r'$u_{\mathrm{max}} $ (0.5 km)')

ax.plot(time[0][::slice_step], v_RI[0][::slice_step], linestyle='-', color='b', linewidth=w, label = r'$u_{\mathrm{RI}} $ (4 km)')
ax.plot(time[1][::slice_step], v_RI[1][::slice_step], linestyle='-', color='darkgreen', linewidth=w, label = r'$u_{\mathrm{RI}} $ (2 km)')
ax.plot(time[2][::slice_step], v_RI[2][::slice_step], linestyle='-', color='darkorange', linewidth=w, label = r'$u_{\mathrm{RI}} $ (1 km)')
ax.plot(time[3][::slice_step], v_RI[3][::slice_step], linestyle='-', color='crimson', linewidth=w, label = r'$u_{\mathrm{RI}} $ (0.5 km)')

plt.legend(loc = 'lower right', frameon = False, numpoints=1, fontsize=0.8*fs, \
                borderaxespad=0.2, handletextpad=0.5, ncol=2, columnspacing=0.5)

plt.xlabel('Time (hr)',labelpad=10,fontdict=font_label_axis)
plt.ylabel('Velocity (m/s)',labelpad=10,fontdict=font_label_axis)

ax.tick_params(axis="both",pad=10,top=False,right=False)

plt.xticks(np.arange(0,10,1),fontsize=fs)
plt.yticks(np.arange(0,200,10),fontsize=fs)

for label in ax.get_xticklabels():
    label.set_fontproperties(font_tick)
for label in ax.get_yticklabels():
    label.set_fontproperties(font_tick)

plt.tight_layout()

plt.xlim([0,6])
plt.ylim([0,100])
  
plt.savefig(outfile, format = 'png', dpi=300)



==> figures/instantaneous/Plot_Colormap_Theta.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import cm
from matplotlib.cm import ScalarMappable


#============================================#
#                 Pseudo Data
#============================================#

npoin = 10
ntime = 10

space =np.linspace(0, 10, npoin) 
time = np.linspace(0, 10, ntime+1)
X,Y = np.meshgrid(space, time)
rain = np.zeros( (ntime+1,npoin), dtype=np.float64 )

#============================================#
#                   Figure
#============================================#

w = 1.5
fs = 18

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,2)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

# Filled contours
vmin = -3
vmax = 6
levels = 200
level_boundaries = np.linspace(vmin, vmax, levels + 1)

contourset = ax.contourf(X, Y, rain, 
                        level_boundaries, 
                        vmin=vmin, vmax=vmax,
                        cmap=cm.coolwarm, extend="max")

plt.gca().set_visible(False)

# cb = plt.colorbar(contourset)

fig.colorbar(
    ScalarMappable(norm=contourset.norm, cmap=contourset.cmap),
    ticks=np.arange(vmin,vmax+2,3),
    boundaries=level_boundaries,
    values=(level_boundaries[:-1] + level_boundaries[1:]) / 2,
    label='Potential temperature (K)',
    location="bottom",
)

# plt.xlabel(r'Horizontal distance (km)',labelpad=10,fontdict=font_label)
# plt.ylabel(r'Time (sec)',labelpad=10,fontdict=font_label)
# ax.tick_params(axis="both",pad=10,top=False,right=False)

# plt.xticks(np.arange(0,180,30),fontsize=fs)
# plt.yticks(np.arange(0,10000,1000),fontsize=fs)

# for label in ax.get_xticklabels():
#     label.set_fontproperties(font_tick)
# for label in ax.get_yticklabels():
#     label.set_fontproperties(font_tick)

# plt.colorbar().set_ticklabels(font_tick)

plt.tight_layout()

plt.xlim([0,150])
plt.ylim([0,9000])

plt.savefig('Figure_Colormap_Theta.png', bbox_inches='tight',format = 'png', dpi=300)



# import matplotlib.pyplot as plt
# import matplotlib as mpl
# from matplotlib import cm

# fig = plt.figure()
# ax = fig.add_axes([0.05, 0.80, 0.9, 0.1])

# cb = mpl.colorbar.ColorbarBase(ax, orientation='horizontal', 
#                                cmap=cm.jet,
#                                norm=mpl.colors.Normalize(0, 0.04),  # vmax and vmin
#                                extend='max',
#                                label='(mm/sec)',
#                                ticks=[0, 0.01, 0.02, 0.03, 0.04])

# plt.savefig('Figure_colorbar.png', bbox_inches='tight', format = 'png', dpi=300)




==> figures/instantaneous/Plot_Colormap_Velocity.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import cm
from matplotlib.cm import ScalarMappable


#============================================#
#                 Pseudo Data
#============================================#

npoin = 10
ntime = 10

space =np.linspace(0, 10, npoin) 
time = np.linspace(0, 10, ntime+1)
X,Y = np.meshgrid(space, time)
rain = np.zeros( (ntime+1,npoin), dtype=np.float64 )

#============================================#
#                   Figure
#============================================#

w = 1.5
fs = 18

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,2)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

# Filled contours
vmin = 0
vmax = 50
levels = 200
level_boundaries = np.linspace(vmin, vmax, levels + 1)

contourset = ax.contourf(X, Y, rain, 
                        level_boundaries, 
                        vmin=vmin, vmax=vmax,
                        cmap=cm.jet, extend="max")

plt.gca().set_visible(False)

# cb = plt.colorbar(contourset)

fig.colorbar(
    ScalarMappable(norm=contourset.norm, cmap=contourset.cmap),
    ticks=np.arange(vmin,vmax+2,10),
    boundaries=level_boundaries,
    values=(level_boundaries[:-1] + level_boundaries[1:]) / 2,
    label='Velocity (m/s)',
    location="bottom",
)

# plt.xlabel(r'Horizontal distance (km)',labelpad=10,fontdict=font_label)
# plt.ylabel(r'Time (sec)',labelpad=10,fontdict=font_label)
# ax.tick_params(axis="both",pad=10,top=False,right=False)

# plt.xticks(np.arange(0,180,30),fontsize=fs)
# plt.yticks(np.arange(0,10000,1000),fontsize=fs)

# for label in ax.get_xticklabels():
#     label.set_fontproperties(font_tick)
# for label in ax.get_yticklabels():
#     label.set_fontproperties(font_tick)

# plt.colorbar().set_ticklabels(font_tick)

plt.tight_layout()

plt.xlim([0,150])
plt.ylim([0,9000])

plt.savefig('Figure_Colormap_Velocity.png', bbox_inches='tight',format = 'png', dpi=300)



# import matplotlib.pyplot as plt
# import matplotlib as mpl
# from matplotlib import cm

# fig = plt.figure()
# ax = fig.add_axes([0.05, 0.80, 0.9, 0.1])

# cb = mpl.colorbar.ColorbarBase(ax, orientation='horizontal', 
#                                cmap=cm.jet,
#                                norm=mpl.colors.Normalize(0, 0.04),  # vmax and vmin
#                                extend='max',
#                                label='(mm/sec)',
#                                ticks=[0, 0.01, 0.02, 0.03, 0.04])

# plt.savefig('Figure_colorbar.png', bbox_inches='tight', format = 'png', dpi=300)




==> figures/roofline/plot_delta_a100_arithmetic_intensity.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager

#-----------------------------------------------------#
# Input
#-----------------------------------------------------#

figname = 'Figure_delta_a100_arithmetic_intensity.png'

peakwork = 7274.0

#-----------------------------------------------------#
# Read
#-----------------------------------------------------#

filename=[]
filename.append("dat_G2L.csv")
filename.append("dat_L2G.csv")
filename.append("dat_Grad.csv")
filename.append("dat_Div.csv")


df=[]
for i in range(4):
    df.append(pd.read_csv(filename[i]))

# print(df[0]["I_arithmetic"])

#-----------------------------------------------------#
# Plot
#-----------------------------------------------------#

w = 1.6
fs = 22

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,6)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_label_axis = {'family': 'serif','size': 1.2*fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

ax.plot(df[0]["nop"], df[0]["I_arithmetic"], \
        marker='o', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkviolet', clip_on=False,\
        linestyle='-', color='darkviolet', linewidth=w, label = r'Global to Local')

ax.plot(df[1]["nop"], df[1]["I_arithmetic"], \
        marker='^', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkorange', clip_on=False,\
        linestyle='-', color='darkorange', linewidth=w, label = r'Local to Global')

ax.plot(df[2]["nop"], df[2]["I_arithmetic"], \
        marker='s', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='b', clip_on=False,\
        linestyle='-', color='b', linewidth=w, label = r'Gradient')

ax.plot(df[3]["nop"], df[3]["I_arithmetic"], \
        marker='D', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='green', clip_on=False,\
        linestyle='-', color='green', linewidth=w, label = r'Divergence')

plt.legend(loc = 'upper left', frameon = False, numpoints=1, fontsize=fs, 
    borderaxespad=0.1, handletextpad=0.5, labelspacing=0.2)

plt.xlabel('Order of Basis Function',labelpad=10,fontdict=font_label_axis)
plt.ylabel('Arithmetic Intensity (GFLOP/GB)',labelpad=10,fontdict=font_label_axis)

ax.tick_params(axis="both",pad=10,top=False,right=False)

plt.xticks(np.arange(4,10,1),fontsize=fs)
plt.yticks(np.arange(0,4,0.5),fontsize=fs)

for label in ax.get_xticklabels():
    label.set_fontproperties(font_tick)
for label in ax.get_yticklabels():
    label.set_fontproperties(font_tick)

plt.tight_layout()

plt.xlim([4,8])
plt.ylim([0,3])
  
plt.savefig(figname, format = 'png', dpi=300)



==> figures/roofline/plot_delta_a100_bandwidth.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager

#-----------------------------------------------------#
# Input
#-----------------------------------------------------#

figname = 'Figure_delta_a100_bandwidth.png'

peakwork = 7274.0

#-----------------------------------------------------#
# Read
#-----------------------------------------------------#

filename=[]
filename.append("dat_G2L.csv")
filename.append("dat_L2G.csv")
filename.append("dat_Grad.csv")
filename.append("dat_Div.csv")


df=[]
for i in range(4):
    df.append(pd.read_csv(filename[i]))

# Compute memory bandwidth

for i in range(4):
    df[i]["bandwidth"] = df[i]["performance"] / df[i]["I_arithmetic"]

#-----------------------------------------------------#
# Plot
#-----------------------------------------------------#

w = 1.6
fs = 22

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,6)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_label_axis = {'family': 'serif','size': 1.2*fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

ax.plot(df[0]["nop"], df[0]["bandwidth"], \
        marker='o', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkviolet', clip_on=False,\
        linestyle='-', color='darkviolet', linewidth=w, label = r'Global to Local')

ax.plot(df[1]["nop"], df[1]["bandwidth"], \
        marker='^', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkorange', clip_on=False,\
        linestyle='-', color='darkorange', linewidth=w, label = r'Local to Global')

ax.plot(df[2]["nop"], df[2]["bandwidth"], \
        marker='s', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='b', clip_on=False,\
        linestyle='-', color='b', linewidth=w, label = r'Gradient')

ax.plot(df[3]["nop"], df[3]["bandwidth"], \
        marker='D', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='green', clip_on=False,\
        linestyle='-', color='green', linewidth=w, label = r'Divergence')

plt.legend(loc = 'upper left', frameon = False, numpoints=1, fontsize=fs, 
    borderaxespad=0.1, handletextpad=0.5, labelspacing=0.2)

plt.xlabel('Order of Basis Function',labelpad=10,fontdict=font_label_axis)
plt.ylabel('Bandwidth (GB/s)',labelpad=10,fontdict=font_label_axis)

ax.tick_params(axis="both",pad=10,top=False,right=False)

plt.xticks(np.arange(4,10,1),fontsize=fs)
plt.yticks(np.arange(0,2000,200),fontsize=fs)

for label in ax.get_xticklabels():
    label.set_fontproperties(font_tick)
for label in ax.get_yticklabels():
    label.set_fontproperties(font_tick)

plt.tight_layout()

plt.xlim([4,8])
plt.ylim([0,1200])
  
plt.savefig(figname, format = 'png', dpi=300)



==> figures/roofline/plot_delta_a100_performance.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager

#-----------------------------------------------------#
# Input
#-----------------------------------------------------#

figname = 'Figure_delta_a100_performance.png'

peakwork = 7274.0

#-----------------------------------------------------#
# Read
#-----------------------------------------------------#

filename=[]
filename.append("dat_G2L.csv")
filename.append("dat_L2G.csv")
filename.append("dat_Grad.csv")
filename.append("dat_Div.csv")


df=[]
for i in range(4):
    df.append(pd.read_csv(filename[i]))

print("Gradient performance")
print(df[2]["performance"]/peakwork)
print("Divergence performance")
print(df[3]["performance"]/peakwork)
print("Global to Local")
print(df[0]["performance"]/peakwork)
print("Local to Global")
print(df[1]["performance"]/peakwork)

#-----------------------------------------------------#
# Plot
#-----------------------------------------------------#

w = 1.6
fs = 22

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,6)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_label_axis = {'family': 'serif','size': 1.2*fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

ax.plot(df[0]["nop"], df[0]["performance"], \
        marker='o', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkviolet', clip_on=False,\
        linestyle='-', color='darkviolet', linewidth=w, label = r'Global to Local')

ax.plot(df[1]["nop"], df[1]["performance"], \
        marker='^', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkorange', clip_on=False,\
        linestyle='-', color='darkorange', linewidth=w, label = r'Local to Global')

ax.plot(df[2]["nop"], df[2]["performance"], \
        marker='s', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='b', clip_on=False,\
        linestyle='-', color='b', linewidth=w, label = r'Gradient')

ax.plot(df[3]["nop"], df[3]["performance"], \
        marker='D', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='green', clip_on=False,\
        linestyle='-', color='green', linewidth=w, label = r'Divergence')

plt.legend(loc = 'upper left', frameon = False, numpoints=1, fontsize=fs, 
    borderaxespad=0.1, handletextpad=0.5, labelspacing=0.2)

plt.xlabel('Order of Basis Function',labelpad=10,fontdict=font_label_axis)
plt.ylabel('Performance (GFLOP/s)',labelpad=10,fontdict=font_label_axis)

ax.tick_params(axis="both",pad=10,top=False,right=False)

plt.xticks(np.arange(4,10,1),fontsize=fs)
plt.yticks(np.arange(0,2000,200),fontsize=fs)

for label in ax.get_xticklabels():
    label.set_fontproperties(font_tick)
for label in ax.get_yticklabels():
    label.set_fontproperties(font_tick)

plt.tight_layout()

plt.xlim([4,8])
plt.ylim([0,1200])
  
plt.savefig(figname, format = 'png', dpi=300)



==> figures/roofline/plot_delta_a100_roofline.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager

#-----------------------------------------------------#
# Input
#-----------------------------------------------------#

figname = 'Figure_delta_a100_roofline.png'

peakwork = 7274.0
ai = [0.1,4.87,10000]
pf = [148.677, peakwork, peakwork]

# ai_grad = [1.27]
# pf_grad = [706.737]

# ai_div = [1.39]
# pf_div = [293.507]

# ai_G2L = [0.66]
# pf_G2L = [519.935]

# ai_L2G = [0.24]
# pf_L2G = [237.578]

# ai_ref1 = [0.01,1e4]
# pf_ref1 = [peakwork*0.04, peakwork*0.04]

# ai_ref2 = [0.01,1e4]
# pf_ref2 = [peakwork*0.1, peakwork*0.1]

#-----------------------------------------------------#
# Read
#-----------------------------------------------------#

filename=[]
filename.append("dat_G2L.csv")
filename.append("dat_L2G.csv")
filename.append("dat_Grad.csv")
filename.append("dat_Div.csv")


df=[]
for i in range(4):
    df.append(pd.read_csv(filename[i]))

# print(df[0]["I_arithmetic"])

#-----------------------------------------------------#
# Plot
#-----------------------------------------------------#

w = 1.6
fs = 22

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,6)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_label_axis = {'family': 'serif','size': 1.2*fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

ax.plot(np.log10(ai), np.log10(pf), \
        linestyle='-', color='k', linewidth=w )

ax.plot(np.log10(df[0]["I_arithmetic"]), np.log10(df[0]["performance"]), \
        marker='o', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkviolet', clip_on=False,\
        linestyle='-', color='darkviolet', linewidth=w, label = r'Global to Local')

ax.plot(np.log10(df[1]["I_arithmetic"]), np.log10(df[1]["performance"]), \
        marker='^', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkorange', clip_on=False,\
        linestyle='-', color='darkorange', linewidth=w, label = r'Local to Global')

ax.plot(np.log10(df[2]["I_arithmetic"]), np.log10(df[2]["performance"]), \
        marker='s', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='b', clip_on=False,\
        linestyle='-', color='b', linewidth=w, label = r'Gradient')

ax.plot(np.log10(df[3]["I_arithmetic"]), np.log10(df[3]["performance"]), \
        marker='D', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='green', clip_on=False,\
        linestyle='-', color='green', linewidth=w, label = r'Divergence')

# ax.plot(np.log10(ai_ref1), np.log10(pf_ref1), \
#         linestyle='--', color='k', linewidth=w, label = r'4\%')

# ax.plot(np.log10(ai_ref2), np.log10(pf_ref2), \
#         linestyle=':', color='k', linewidth=w, label = r'10\% PP')

plt.legend(loc = 'lower right', frameon = False, numpoints=1, fontsize=fs, 
    borderaxespad=0.1, handletextpad=0.5, labelspacing=0.3)

plt.xlabel('Arithmetic Intensity (GFLOP/GB)',labelpad=10,fontdict=font_label_axis)
plt.ylabel('Performance (GFLOP/s)',labelpad=10,fontdict=font_label_axis)

ax.tick_params(axis="both",pad=10,top=False,right=False)

plt.xticks(np.arange(-4,4,1),fontsize=fs)
plt.yticks(np.arange(-4,4,1),fontsize=fs)

locs, labels = plt.xticks([-2,-1,0,1,2,3,4], [r'$10^{-2}$',r'$10^{-1}$',r'$10^{0}$',
                                              r'$10^{1}$',r'$10^{2}$',r'$10^{3}$',r'$10^{4}$'])
locs, labels = plt.yticks([-2,-1,0,1,2,3,4,5], [r'$10^{-2}$',r'$10^{-1}$',r'$10^{0}$',
                                              r'$10^{1}$',r'$10^{2}$',r'$10^{3}$',r'$10^{4}$',r'$10^{5}$'])

for label in ax.get_xticklabels():
    label.set_fontproperties(font_tick)
for label in ax.get_yticklabels():
    label.set_fontproperties(font_tick)

plt.tight_layout()

plt.xlim([-1,1.5])
plt.ylim([1.2,4])
  
plt.savefig(figname, format = 'png', dpi=300)



==> figures/roofline/roofline_delta_a100.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager

#-----------------------------------------------------#
# Input
#-----------------------------------------------------#

figname = 'Figure_roofline_delta_a100.png'

peakwork = 7329.097
ai = [0.1,4.87,10000]
pf = [153.705, peakwork, peakwork]

ai_grad = [1.27]
pf_grad = [706.737]

ai_div = [1.39]
pf_div = [293.507]

ai_G2L = [0.66]
pf_G2L = [519.935]

ai_L2G = [0.24]
pf_L2G = [237.578]

ai_ref1 = [0.01,1e4]
pf_ref1 = [peakwork*0.04, peakwork*0.04]

ai_ref2 = [0.01,1e4]
pf_ref2 = [peakwork*0.1, peakwork*0.1]

#-----------------------------------------------------#
# Plot
#-----------------------------------------------------#

w = 1.6
fs = 22

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,6)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_label_axis = {'family': 'serif','size': 1.2*fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

ax.plot(np.log10(ai), np.log10(pf), \
        linestyle='-', color='k', linewidth=w )

ax.plot(np.log10(ai_grad), np.log10(pf_grad), \
        marker='s', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='b', clip_on=False,\
        linestyle='', color='b', linewidth=w, label = r'Gradient')

ax.plot(np.log10(ai_div), np.log10(pf_div), \
        marker='D', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='green', clip_on=False,\
        linestyle='', color='green', linewidth=w, label = r'Divergence')

ax.plot(np.log10(ai_G2L), np.log10(pf_G2L), \
        marker='o', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkviolet', clip_on=False,\
        linestyle='', color='darkviolet', linewidth=w, label = r'Global to Local')

ax.plot(np.log10(ai_L2G), np.log10(pf_L2G), \
        marker='^', markersize=9, markeredgewidth=w, \
        markeredgecolor='none', markerfacecolor='darkorange', clip_on=False,\
        linestyle='', color='darkorange', linewidth=w, label = r'Local to Global')

# ax.plot(np.log10(ai_ref1), np.log10(pf_ref1), \
#         linestyle='--', color='k', linewidth=w, label = r'4\%')

ax.plot(np.log10(ai_ref2), np.log10(pf_ref2), \
        linestyle=':', color='k', linewidth=w, label = r'10\% PP')

plt.legend(loc = 'lower right', frameon = False, numpoints=1, fontsize=fs, borderaxespad=0.2, handletextpad=0.0)

plt.xlabel('Arithmetic Intensity (GFLOP/GB)',labelpad=10,fontdict=font_label_axis)
plt.ylabel('Performance (GFLOP/s)',labelpad=10,fontdict=font_label_axis)

ax.tick_params(axis="both",pad=10,top=False,right=False)

plt.xticks(np.arange(-4,4,1),fontsize=fs)
plt.yticks(np.arange(-4,4,1),fontsize=fs)

locs, labels = plt.xticks([-2,-1,0,1,2,3,4], [r'$10^{-2}$',r'$10^{-1}$',r'$10^{0}$',
                                              r'$10^{1}$',r'$10^{2}$',r'$10^{3}$',r'$10^{4}$'])
locs, labels = plt.yticks([-2,-1,0,1,2,3,4,5], [r'$10^{-2}$',r'$10^{-1}$',r'$10^{0}$',
                                              r'$10^{1}$',r'$10^{2}$',r'$10^{3}$',r'$10^{4}$',r'$10^{5}$'])

for label in ax.get_xticklabels():
    label.set_fontproperties(font_tick)
for label in ax.get_yticklabels():
    label.set_fontproperties(font_tick)

plt.tight_layout()

plt.xlim([-1,2])
plt.ylim([1,4])
  
plt.savefig(figname, format = 'png', dpi=300)



==> figures/scale_strong/plot_strong_scale.py <==

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from matplotlib import font_manager
from matplotlib import cm

#------------------------------------------------------#
# Input
#------------------------------------------------------#

outfile='Figure_strong_scale.png'

#------------------------------------------------------#
# Read .csv
#------------------------------------------------------#

data = pd.read_csv("strong_scale.csv",usecols=["nproc", "time"])
    
#------------------------------------------------------#
# Ideal
#------------------------------------------------------#

nproc_list = data["nproc"]

# print(data["time"][0])

time_ideal = []

lfirst = True

for n in nproc_list:  
  if lfirst:
    time_ideal.append( data["time"][0]-10.0 )
    lfirst = False
  else:
    time_ideal.append( time_ideal[0] * n**(-1.0) / nproc_list[0]**(-1.0) )
    
#------------------------------------------------------#
# Plot
#------------------------------------------------------#

thickness = 1.5 # Line thickness
thickness2 = 2 # Line thickness
fontsize = 22 # font size

fig = plt.figure(figsize=(6,5))
ax = fig.gca()
plt.figure(figsize=(6,5)) # size of the figure
plt.rc('text', usetex=True) # Activate LaTex rendering

plt.rc('font', family='serif',serif='times')
plt.rcParams.update({'font.size': 20}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{newtxmath}'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{bm}'})

# Plot

plt.plot(data["nproc"], data["time"], label=r'$N_e=160\times 160\times 24$', \
        marker='o', markersize=6, markeredgewidth=thickness, \
        markeredgecolor='b', markerfacecolor='none', clip_on=False,\
        linestyle='-', color='b', linewidth = thickness )

# plt.plot(nproc_list, time_ideal, label=r'Ideal', \
#         marker='s', markersize=6, markeredgewidth=thickness, \
#         markeredgecolor='fuchsia', markerfacecolor='none', clip_on=False,\
#         linestyle='-', color='fuchsia', linewidth = thickness )
         
plt.plot(nproc_list, time_ideal, label=r'Ideal', \
        linestyle='--', color='k', linewidth = 0.8*thickness )         
         
# plt.loglog(kappa1,E11_cg, 'b--',linewidth = thickness2, label = r'Matching')
# plt.loglog(kappa2,E11_dg, 'fuchsia',linewidth = thickness2, label = r'Non-matching')

plt.xscale('log', base=2)
plt.yscale('log', base=10)

plt.legend(loc = 'lower left', frameon = False, numpoints=1, fontsize = 0.8*fontsize, \
			borderaxespad=0.0, handlelength=1.5, handletextpad=0.4)

plt.xlabel(r'Number of GPUs',fontsize=fontsize)
plt.ylabel(r'Wall Clock Time (seconds)',fontsize=fontsize)

plt.xticks(2.0**np.arange(1,11,1), fontsize=0.8*fontsize)
plt.yticks(10.0**np.arange(-3,4,1), fontsize=0.8*fontsize)

plt.xlim([2**3, 2**9])
plt.ylim([1e0, 1e2])
plt.tight_layout()
plt.savefig(outfile, dpi=300)
plt.close()



==> figures/scale_weak/plot_weak_scale.py <==

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from matplotlib import font_manager
from matplotlib import cm

#------------------------------------------------------#
# Input
#------------------------------------------------------#

outfile1 ='Figure_weak_scale_efficiency.png'
outfile2 ='Figure_weak_scale_time.png'

#------------------------------------------------------#
# Read .csv
#------------------------------------------------------#

data = pd.read_csv("weak_scale.csv",usecols=["nproc", "time"])

nproc_list = data["nproc"]
ndata = len(nproc_list)
efficiency = np.zeros( ndata, dtype=np.float64 )
tottime = np.zeros( ndata, dtype=np.float64 )

# print(len(nproc_list))

lfirst = True
for i in range(ndata):
    efficiency[i]= data["time"][0] /data["time"][i]
    tottime[i] = data["time"][i] * nproc_list[i]

#------------------------------------------------------#
# Ideal
#------------------------------------------------------#

time_ideal = []
efficiency_ideal = []

lfirst = True

for n in nproc_list:  
  if lfirst:
    time_ideal.append( (data["time"][0]+10.0) * n )
    efficiency_ideal.append(1.0)
    lfirst = False
  else:
    time_ideal.append( (data["time"][0]+10.0) * n )
    efficiency_ideal.append(1.0)
    
#------------------------------------------------------#
# Plot
#------------------------------------------------------#

thickness = 1.5 # Line thickness
thickness2 = 2 # Line thickness
fontsize = 22 # font size

fig = plt.figure(figsize=(6,5))
ax = fig.gca()
plt.figure(figsize=(6,5)) # size of the figure
plt.rc('text', usetex=True) # Activate LaTex rendering

plt.rc('font', family='serif',serif='times')
plt.rcParams.update({'font.size': 20}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{newtxmath}'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{bm}'})

# Plot

# plt.plot(data["nproc"], data["time"], label=r'$N_e=160\times 160\times 24$', \
#         marker='o', markersize=6, markeredgewidth=thickness, \
#         markeredgecolor='b', markerfacecolor='none', clip_on=False,\
#         linestyle='-', color='b', linewidth = thickness )
         
# plt.plot(nproc_list, time_ideal, label=r'Ideal', \
#         linestyle='--', color='k', linewidth = 0.8*thickness )         
         
plt.plot(data["nproc"], efficiency, label=r'$N_e=40\times 40\times 24$ (per GPU)', \
        marker='o', markersize=6, markeredgewidth=thickness, \
        markeredgecolor='b', markerfacecolor='none', clip_on=False,\
        linestyle='-', color='b', linewidth = thickness )
         
plt.plot(nproc_list, efficiency_ideal, label=r'Ideal', \
        linestyle='--', color='k', linewidth = 0.8*thickness )    

plt.xscale('log', base=2)
# plt.yscale('log', base=10)

plt.legend(loc = 'lower left', frameon = False, numpoints=1, fontsize = 0.8*fontsize, \
			borderaxespad=0.0, handlelength=1.5, handletextpad=0.4)

plt.xlabel(r'Number of GPUs',fontsize=fontsize)
plt.ylabel(r'Efficiency',fontsize=fontsize)

plt.xticks(2.0**np.arange(1,11,1), fontsize=0.8*fontsize)
plt.yticks(np.arange(0,1.6,0.05), fontsize=0.8*fontsize)

plt.xlim([2**2, 2**7])
plt.ylim([0.8,1.1])
plt.tight_layout()
plt.savefig(outfile1, dpi=300)
plt.close()

#------------------------------------------------------#
# Plot 2
#------------------------------------------------------#

thickness = 1.5 # Line thickness
thickness2 = 2 # Line thickness
fontsize = 22 # font size

fig = plt.figure(figsize=(6,5))
ax = fig.gca()
plt.figure(figsize=(6,5)) # size of the figure
plt.rc('text', usetex=True) # Activate LaTex rendering

plt.rc('font', family='serif',serif='times')
plt.rcParams.update({'font.size': 20}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{newtxmath}'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{bm}'})
         
plt.plot(data["nproc"], tottime, label=r'$N_e=40\times 40\times 24$ (per GPU)', \
        marker='o', markersize=6, markeredgewidth=thickness, \
        markeredgecolor='b', markerfacecolor='none', clip_on=False,\
        linestyle='-', color='b', linewidth = thickness )
         
plt.plot(nproc_list, time_ideal, label=r'Ideal', \
        linestyle='--', color='k', linewidth = 0.8*thickness )    

plt.xscale('log', base=2)
plt.yscale('log', base=10)

plt.legend(loc = 'lower left', frameon = False, numpoints=1, fontsize = 0.8*fontsize, \
      borderaxespad=0.0, handlelength=1.5, handletextpad=0.4)

plt.xlabel(r'Number of GPUs',fontsize=fontsize)
plt.ylabel(r'Scaled Wall Clock Time (seconds)',fontsize=fontsize)

plt.xticks(2.0**np.arange(1,11,1), fontsize=0.8*fontsize)
plt.yticks(10.0**np.arange(1,4,1), fontsize=0.8*fontsize)

plt.xlim([2**2, 2**7])
plt.ylim([10**2, 10**4])
plt.tight_layout()
plt.savefig(outfile2, dpi=300)
plt.close()


==> figures/scale_weak/plot_weak_scale_new_test.py <==

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from matplotlib import font_manager
from matplotlib import cm

#------------------------------------------------------#
# Input
#------------------------------------------------------#

outfile1 ='Figure_weak_scale_time.png'

#------------------------------------------------------#
# Read .csv
#------------------------------------------------------#

data = pd.read_csv("weak_scale_new_test.csv",usecols=["nproc", "time"])

nproc_list = data["nproc"]
time_list = data["time"] / 100

# ndata = len(nproc_list)
# efficiency = np.zeros( ndata, dtype=np.float64 )
# tottime = np.zeros( ndata, dtype=np.float64 )

# # print(len(nproc_list))

# lfirst = True
# for i in range(ndata):
#     efficiency[i]= data["time"][0] /data["time"][i]
#     tottime[i] = data["time"][i] * nproc_list[i]

#------------------------------------------------------#
# Ideal
#------------------------------------------------------#

time_ideal = []
efficiency_ideal = []

lfirst = True

for n in nproc_list:  
  if lfirst:
    time_ideal.append( (data["time"][0]+10.0) * n )
    efficiency_ideal.append(1.0)
    lfirst = False
  else:
    time_ideal.append( (data["time"][0]+10.0) * n )
    efficiency_ideal.append(1.0)
    
#------------------------------------------------------#
# Plot
#------------------------------------------------------#

thickness = 1.5 # Line thickness
thickness2 = 2 # Line thickness
fontsize = 22 # font size

fig = plt.figure(figsize=(6,5))
ax = fig.gca()
plt.figure(figsize=(6,5)) # size of the figure
plt.rc('text', usetex=True) # Activate LaTex rendering

plt.rc('font', family='serif',serif='times')
plt.rcParams.update({'font.size': 20}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{newtxmath}'})
plt.rcParams.update({'text.latex.preamble': r'\usepackage{bm}'})

# Plot

plt.plot(data["nproc"], time_list, \
        marker='o', markersize=6, markeredgewidth=thickness, \
        markeredgecolor='b', markerfacecolor='none', clip_on=False,\
        linestyle='-', color='b', linewidth = thickness )
         
# plt.plot(nproc_list, time_ideal, label=r'Ideal', \
#         linestyle='--', color='k', linewidth = 0.8*thickness )         
         
# plt.plot(data["nproc"], efficiency, label=r'$N_e=40\times 40\times 24$ (per GPU)', \
#         marker='o', markersize=6, markeredgewidth=thickness, \
#         markeredgecolor='b', markerfacecolor='none', clip_on=False,\
#         linestyle='-', color='b', linewidth = thickness )
         
# plt.plot(nproc_list, efficiency_ideal, label=r'Ideal', \
#         linestyle='--', color='k', linewidth = 0.8*thickness )    

# plt.xscale('log', base=2)
# plt.yscale('log', base=10)

# plt.legend(loc = 'lower left', frameon = False, numpoints=1, fontsize = 0.8*fontsize, \
# 			borderaxespad=0.0, handlelength=1.5, handletextpad=0.4)

plt.xlabel(r'Number of GPUs',fontsize=fontsize)
plt.ylabel(r'Wall Clock Time (seconds)',fontsize=fontsize)

plt.xticks(2.0**np.arange(1,11,1), fontsize=0.8*fontsize)
plt.yticks(np.arange(0,1,0.1), fontsize=0.8*fontsize)

plt.xlim([0, 70])
plt.ylim([0.0,0.5])
plt.tight_layout()
plt.savefig(outfile1, dpi=300)
plt.close()


